Design and Implementation of a Domain-specific Language for Modelling Evacuation Scenarios Using Eclipse EMG/GMF Tool

Domain-specific languages (DSLs) play a crucial role in resolving internal dependencies across enterprises and boosts their upfront business management processes. Yet, a lot of development is needed to build modelling frameworks which support graphical interfaces (canvas, pallettes etc.), hierarchical structures and easy implementation to shorten the gap for novice users. In this paper, a DSL namely, Bmod is introduced, which can be used to model evacuation scenarios. The language is built using Eclipse Modelling Framework (EMF) and Eclipse Graphical Modelling Framework (GMF). Furthermore, a comparison is also shown between Eclipse EMF/GMF and other modelling tools such as AToMPM, metaDepth, Sirius etc with respect to expressiveness, learning curve and performance.

==> res/Cell.java <==

package BmodModel;
import org.eclipse.emf.ecore.EObject;
public interface Cell extends EObject {
	boolean isIsVisited();
	void setIsFire(boolean value);
	Cell getLeft();
	void setLeft(Cell value);
	{
	//To write code
	}
	Cell getRight();
	........
	........
	void getPerson();
} // Cell

